Condorcet-Winning Sets and Peer Selection in Planar Metric Elections

In ranked-choice voting, a Condorcet-winning set is a group of candidates for which no outside candidate is preferred to every member of the group by a majority of voters. We study Condorcet-winning sets in planar metric elections, where voters rank candidates according to their distance under a given norm. We formulate general metric elections, peer selection, and the one-round Voronoi game as instances of a two-player Stackelberg game and place these problems in a common hierarchy. We also introduce a new variant, which we call strong peer selection. Our main result concerns peer selection under the $\ell_1$ and $\ell_\infty$ norms. We prove that every planar instance admits a Condorcet-winning set of size at most three, even under strong peer selection. This follows from a new result for strong rectangular $\varepsilon$-nets. We show that, for every set of points in the plane, one can choose at most three input points that intersect every axis-parallel rectangle containing more than half of the points, improving the previous threshold of $9 / 16$ due to Ashok et al. Under the $\ell_2$ norm, we prove that every planar metric election admits a Condorcet-winning set of size at most four, improving on the general bound of five due to Song et al. Finally, we give new norm-independent bounds for the one-round Voronoi game.

==> lb_verification.py <==
#!/usr/bin/env python3
"""
Verification script for the paper

    Condorcet-Winning Sets and Peer-Selection
    in Planar Metric Elections

Authors
    Gabriel de Azevedo
    Cornell University, gm587@cornell.edu

    Ulysse Hennebelle
    Cornell Tech, Cornell University, uh34@cornell.edu

Purpose
    This script verifies the rectangular lower-bound examples for
    k = 2, 3, and 4.  For each permutation, it checks every k-tuple of points
    and computes the largest axis-parallel rectangle avoiding that tuple.
"""

from itertools import combinations, product


Point = tuple[int, int]


PI_2 = (7, 8, 9, 12, 13, 14, 1, 2, 3, 11, 10, 4, 5, 6)
PI_3 = (12, 13, 16, 9, 7, 19, 5, 21, 22, 23, 24, 1, 2, 25, 26, 3, 4, 20, 6, 18, 8, 17, 10, 11, 14, 15)
PI_4 = (9, 10, 11, 5, 4, 14, 15, 16, 1, 2, 3, 13, 12, 6, 7, 8)


def largest_avoiding_rectangle_size(
    points: tuple[Point, ...], forbidden: tuple[Point, ...]
) -> int:
    """Return the largest number of points in a rectangle avoiding ``forbidden``.

    Every forbidden point must lie left, right, below, or above an avoiding
    rectangle.  We try all four choices for every forbidden point.  Once these
    choices are fixed, the largest possible rectangle has an immediate formula
    for its four boundaries.  Therefore the 4**k cases below include a largest
    avoiding rectangle; this is an exact enumeration, not a heuristic.
    """

    n = len(points)
    outside_positions = ("left", "right", "below", "above")
    best_size = 0

    for positions in product(outside_positions, repeat=len(forbidden)):
        x_min, x_max = 1, n
        y_min, y_max = 1, n

        for (x, y), position in zip(forbidden, positions):
            # The words describe where the forbidden point lies relative to
            # the rectangle.
            if position == "left":
                x_min = max(x_min, x + 1)
            elif position == "right":
                x_max = min(x_max, x - 1)
            elif position == "below":
                y_min = max(y_min, y + 1)
            else:  # above
                y_max = min(y_max, y - 1)

        size = sum(
            x_min <= x <= x_max and y_min <= y <= y_max
            for x, y in points
        )
        best_size = max(best_size, size)

    return best_size


def min_max_bound(
    permutation: tuple[int, ...], k: int
) -> tuple[int, tuple[Point, ...]]:
    """Return the min-max bound and one k-tuple attaining the minimum.

    The returned bound is

        min over k-tuples Q  max over rectangles R avoiding Q  |R intersect P|,

    where P is the point set {(i, permutation[i - 1]) : 1 <= i <= n}.
    """

    n = len(permutation)
    if sorted(permutation) != list(range(1, n + 1)):
        raise ValueError("permutation must contain each integer from 1 to n")
    if not 1 <= k <= n:
        raise ValueError("k must be between 1 and the permutation size")

    points = tuple(enumerate(permutation, start=1))
    best_bound = n
    minimizing_tuple: tuple[Point, ...] | None = None

    for forbidden in combinations(points, k):
        bound_for_tuple = largest_avoiding_rectangle_size(points, forbidden)
        if bound_for_tuple < best_bound:
            best_bound = bound_for_tuple
            minimizing_tuple = forbidden

    assert minimizing_tuple is not None
    return best_bound, minimizing_tuple


def main() -> None:
    examples = (
        (2, PI_2),
        (3, PI_3),
        (4, PI_4),
    )

    print("Routine to verify lower bounds for the paper")
    print('"Condorcet-Winning Sets and Peer-Selection')
    print('in Planar Metric Elections"')

    for k, permutation in examples:
        bound, minimizing_tuple = min_max_bound(permutation, k)

        print()
        print(f"k = {k}")
        print(f"permutation = {permutation}")
        print(f"minimizing tuple = {minimizing_tuple}")
        print(f"bound = {bound}/{len(permutation)}")


if __name__ == "__main__":
    main()

